Efficient computation of matched solutions of the Kapchinskij-Vladimirskij envelope equations for periodic focusing lattices

A new iterative method is developed to numerically calculate the periodic, matched beam envelope solution of the coupled Kapchinskij-Vladimirskij (KV) equations describing the transverse evolution of a beam in a periodic, linear focusing lattice of arbitrary complexity. Implementation of the method is straightforward. It is highly convergent and can be applied to all usual parameterizations of the matched envelope solutions. The method is applicable to all classes of linear focusing lattices without skew couplings, and also applies to all physically achievable system parameters -- including where the matched beam envelope is strongly unstable. Example applications are presented for periodic solenoidal and quadrupole focusing lattices. Convergence properties are summarized over a wide range of system parameters.

==> im_cont.m <==
(* 
im_cont.m    

Define functions to calculate continuous limit values needed to 
construct a seed iteration.  

Steve Lund and Sven Chilton 
Lawrence Berkeley National Lab 
Jan, 2006 

Contact:
Steven M. Lund 
Lawrence Berkeley National Lab 
BLDG 47R0112
1 Cyclotron Road 
Berkeley,CA 94720-8201 

smlund@lbl.gov 
(510) 486-6936 
*)

(* 
ContLimit[]
Function that, based on solution type, calculates continuous limit quantities 
as a function of:

  SolCase  .... solution case: 0, 1, and 2 implemented 
  Q        .... perveance [1]
  emitx    .... emit_x x rms edge emittance [m-rad]
  emity    .... emit_y y rms edge emittance [m-rad]
  sigmax   .... sigma_x x plane depressed phase advance [rad/period]
  sigmay   .... sigma_y y plane depressed phase advance [rad/period]

The lattice focusing functions (and sigma0x, sigma0y) are input as 
global variables and must be defined.  The function returns the 
following continuous limit variables as global:
   
  rxbar  .... bar[r_x] x-envelope [m]
  rybar  .... bar[r_y] y-envelope [m]

  Qbar     .... bar[Q] dimensionless perveance [1] 
  emitxbar .... bar[emit_x] x-plane beam rms edge emittance [m-rad]
  emitybar .... bar[emit_y] y-plane beam rms edge emittance [m-rad]

When numerical quantities are calculated, high precision is used to 
ensure that any accuracy limit will not influence subsequent applications.   

Comments:
  In SolCase = 0 
    The structure is general and all limits should work.   
  In SolCase = 1 
    The formulas employed will not work for the zero space-charge limit with 
    sigmaj = sigma0j, or equivalently, Q = 0.   The limit can be analyzed 
    explicitly and the program generalized if this case is desired.  
  In SolCase = 2 
    We assume, for simplicity, that both of the sigmaj and both of the emitj 
    are specified.  This can only be done if the inputs have 
    sigma0x = sigma0y and emitx = emity.  The zero space charge limit should
    work.  
*)

ContLimit[SolCase_,Q_?NumericQ,emitx_?NumericQ,emity_?NumericQ,
          sigmax_?NumericQ,sigmay_?NumericQ
         ] := 
Module[{emitg,sig0g,rguess}, 
  Which[
    SolCase === 0,
      (* --- set known parameters *)
      Qbar = Q;
      emitxbar = emitx;
      emitybar = emity;
      (* --- calculate cont envelope radii with numerical root finding *) 
      emitg = (emitx + emity)/2;
      sig0g = (sigma0x + sigma0y)/2;
      rguess = (lperiod/sig0g)*Sqrt[Qbar/2 + (1/2)*Sqrt[Qbar^2 + 
                4*(sig0g/lperiod)^2*emitg^2]];
      {rxbar, rybar} = {xrx, xry} /. 
         FindRoot[ { (sigma0x/lperiod)^2*xrx - 2*Qbar/(xrx+xry) - 
                       emitxbar^2/xrx^3 == 0,
                     (sigma0y/lperiod)^2*xry - 2*Qbar/(xrx+xry) - 
                     emitybar^2/xry^3 == 0
                   }, {xrx, rguess}, {xry, rguess}, 
                   WorkingPrecision -> 3*wp,
                   AccuracyGoal     -> Infinity,
                   PrecisionGoal    -> 2*wp
                 ], 
    SolCase === 1,
       (* --- set known parameter *)
       Qbar = Q; 
       (* --- use analytical formulas to calculate cont envelope radii *)
       rxbar = Sqrt[2*Qbar]*lperiod/Sqrt[(sigma0x^2-sigmax^2) + 
                 (sigma0x^2 - sigmax^2)^2/(sigma0y^2 - sigmay^2)
                                        ];
       rybar = Sqrt[2*Qbar]*lperiod/Sqrt[(sigma0y^2-sigmay^2) + 
                 (sigma0y^2 - sigmay^2)^2/(sigma0x^2 - sigmax^2)
                                        ];
       (* --- calculate consistent cont focusing emittances *) 
       emitxbar = (sigmax/lperiod)*rxbar^2;
       emitybar = (sigmay/lperiod)*rybar^2,
    SolCase === 2,
       (* --- set known parameters *)
       emitxbar = emitx;
       emitybar = emity;
       (* --- use analytical formulas calculate cont envelope radii *)
       rxbar = Sqrt[emitxbar/(sigmax/lperiod)];
       rybar = Sqrt[emitybar/(sigmay/lperiod)];
       (* --- calculate consistent cont focusing perveance while averaging 
              between two planes to improve accuracy *)
       Qbar = (1/2)*( (sigma0x^2-sigmax^2)*rxbar*(rxbar+rybar)/(2*lperiod^2) + 
                      (sigma0y^2-sigmay^2)*rybar*(rxbar+rybar)/(2*lperiod^2)
                    ) 
       ];
  (* --- dummy return for function *)
  True    
      ]
 

(* DEBUG: execute after reading in script to test 

ContLimit[SolCase,Q,emitx,emity,sigmax,sigmay];
Print["Qbar  = ",N[Qbar]];
Print["rxbar = ",N[rxbar]," m"];
Print["rybar = ",N[rybar]," m"];

*)


==> im_diag.m <==
(* 
im_diag.m

Output information and plots of the matched envelope solution.  

Steve Lund and Sven Chilton 
Lawrence Berkeley National Lab
Jan, 2006

Contact:
Steven M. Lund 
Lawrence Berkeley National Lab 
BLDG 47R0112
1 Cyclotron Road 
Berkeley,CA 94720-8201 

smlund@lbl.gov 
(510) 486-6936 
*)


(* 
Output Properties of Transport Lattice 
*)

(* --- header *)
StylePrint["Transport Lattice","Section"];

(* --- information printouts *)
headinglattice = {
{"Lattice Type",
 "Undepressed Phase Advances [deg/period]",
 "   x-plane, \!\( \[Sigma]\_\(0 x\) \) [deg/period]",
 "   y-plane, \!\( \[Sigma]\_\(0 y\) \) [deg/period]",
 "Lattice Period, \!\( L\_p \) [m]",
 "Occupancy, \!\( \[Eta] \)",
 "Syncopation Factor, \!\(
  \[Alpha] \) (\!\( \[Alpha] = 1/2 \[Implies] \) FODO)",
 "Max Focusing Strength, Max[\!\( \[Kappa]\_x, \[Kappa]\_y \)], [1/\!\( 
  m\^2 \)]"
},None         };

outputlattice = {
 LatticeType,
 " ", 
 NumberForm[N[sigma0x*180/Pi],ndigits],
 NumberForm[N[sigma0y*180/Pi],ndigits],
 NumberForm[N[lperiod],ndigits],
 NumberForm[N[eta],ndigits],
 If[LatticeType===Quadrupole,NumberForm[N[alpha],ndigits],"NA"],
 NumberForm[kappa,ndigits]
                };

StylePrint[ TableForm[outputlattice,TableHeadings -> headinglattice] ];


(* --- plot of lattice focusing functions *)
PlotLattice = 
Plot[ {kappax[s],kappay[s]}, {s,0,lperiod},
  Axes            -> False, 
  Frame           -> True,
  PlotStyle       -> {GrayLevel[0],RGBColor[1,0,0]}, 
  FrameLabel      -> {"s (m)",
   "\!\( \[Kappa]\_x \), \!\( \[Kappa]\_y \) \!\( (m\^\(-2\) ) \)",
                 "Lattice Focusing Functions (black = x, red = y)",None}, 
  ImageSize       -> plotwidth
    ];

(* --- output lattice plot in eps format *)
Export["im_plot_lat.eps",PlotLattice,"EPS"];


(*
Output properties of beam 
*)

(* --- header *)
StylePrint["Beam Properties","Section"];

(* --- information printouts *)
headingbeam = {
{"Dimensionless Perveance, Q", 
 "RMS Edge Emittances [m-rad]:",
 "  \!\( \[CurlyEpsilon]\_x \)",
 "  \!\( \[CurlyEpsilon]\_y \)",
 "Depressed Phase Advances [deg/period]",
 "   x-plane, \!\( \[Sigma]\_x \) [deg/period]",
 "   y-plane, \!\( \[Sigma]\_y \) [deg/period]",
 "Tune Depressions:",
 "  \!\( \[Sigma]\_x /\[Sigma]\_\( 0x \) \)",
 "  \!\( \[Sigma]\_y /\[Sigma]\_\( 0y \) \)"
},None        };

outputbeam = {
 ScientificForm[NumberForm[N[Q],ndigits]],
 " ", 
 EngineeringForm[NumberForm[N[emitx],ndigits]],
 EngineeringForm[NumberForm[N[emity],ndigits]],
 " ",
 NumberForm[N[sigmax*180/Pi],ndigits],
 NumberForm[N[sigmay*180/Pi],ndigits],
 " ",
 NumberForm[N[sigmax/sigma0x],ndigits],
 NumberForm[N[sigmay/sigma0y],ndigits]
             };

StylePrint[ TableForm[outputbeam,TableHeadings -> headingbeam] ];


(*
Matched Envelope
*)

(* --- header *)
StylePrint["Matched Solution","Section"];


(* --- plot of matched envelope *)
PlotEnvelope = 
Plot[ {rx[s]*1000, ry[s]*1000}, {s,0,lperiod},
  Axes            -> False, 
  Frame           -> True,
  PlotStyle       -> {GrayLevel[0],RGBColor[1,0,0]}, 
  FrameLabel      -> {"s [m]","\!\( r\_x \), \!\( r\_y \) [mm]",
                     "Matched Envelope Functions (black = x, red = y)",None},
  ImageSize       -> plotwidth 
    ];

(* --- output matched envelope plot in eps format *)
Export["im_plot_env.eps",PlotEnvelope,"EPS"];


(* --- plot of matched envelope angles *)
PlotEnvelopeAngle = 
Plot[ {rxp[s]*1000, ryp[s]*1000}, {s,0,lperiod},
  Axes            -> False, 
  Frame           -> True,
  PlotStyle       -> {GrayLevel[0],RGBColor[1,0,0]}, 
  FrameLabel      -> {"s [m]","\!\( r\_x\^' \), \!\( r\_y\^' \) [mrad]",
                     "Matched Envelope Angles (black = x, red = y)",None},
  ImageSize       -> plotwidth 
    ];

(* --- output matched envelope angle plot in eps format *)
Export["im_plot_env_ang.eps",PlotEnvelopeAngle,"EPS"];


(* --- calculate envelope averages *) 
rxbar   = Bar[rx[s]];
rybar   = Bar[ry[s]];
rxrybar = Bar[rx[s]*ry[s]];

(* --- Calculate envelope max and mins
       This is done in a crude but robust manner to cover all possibilities.
       First the lattice period is divided into small subintervals.  Then
       a numerical minimization is used over the subinterval using the
       interval with the highest/lowest values to obtain a more accurate
       results.  This method does not rely on symmetries and cannot deal with 
       degeneracies (if they exist).   

       Mathematica's optimization routine returns an error if it stops
       on interval endpoints.  So periodic extensions have been defined 
       to allow more robust searches incase of extrema occuring at endpoints.  

       Finally, checks are made to map results back to the fundamental 
       lattice period.   
*)


If[ Not[LatticeType === Continuous],

  (* --- define periodically extended envelope and angle functions *)
  rxper[s_] := rx[Mod[s,lperiod]];
  ryper[s_] := ry[Mod[s,lperiod]];

  rxpper[s_] := rxp[Mod[s,lperiod]];
  rypper[s_] := ryp[Mod[s,lperiod]];

  (* ---- find rough extrema locations on a discretized lattice period *)
  nsearch = 50;   (* number of lattice sub-intervals to search for max/min s *)
  dssearch = lperiod/nsearch;

  rxmax   = rx[0];
  rxmin   = rx[0];
  srxmax  = 0;
  srxmin  = 0;
  rymax   = ry[0];
  rymin   = ry[0];
  srymax  = 0;
  srymin  = 0;
  rxpmax  = rxp[0];
  rxpmin  = rxp[0];
  srxpmax = 0;
  srxpmin = 0;
  rypmax  = ryp[0];
  rypmin  = ryp[0];
  srypmax = 0;
  srypmin = 0;

  Do[
    ss = dssearch*isearch;
    If[rx[ss] > rxmax, rxmax = rx[ss]; srxmax = ss];
    If[rx[ss] < rxmin, rxmin = rx[ss]; srxmin = ss];
    If[ry[ss] > rymax, rymax = ry[ss]; srymax = ss];
    If[ry[ss] < rymin, rymin = ry[ss]; srymin = ss];
    If[rxp[ss] > rxpmax, rxpmax = rxp[ss]; srxpmax = ss];
    If[rxp[ss] < rxpmin, rxpmin = rxp[ss]; srxpmin = ss];
    If[ryp[ss] > rypmax, rypmax = ryp[ss]; srypmax = ss];
    If[ryp[ss] < rypmin, rypmin = ryp[ss]; srypmin = ss],
    {isearch,1,nsearch,1}
    ];

  (* --- refine extremum calculations with numerical optimization *)
  findminaccuracyenv  = ndigits + 4;
  findminprecisionenv = ndigits + 1;

  srxmax = sx /.
  FindMinimum[  -rxper[sx], {sx, srxmax, srxmax + dssearch/10.,
                             srxmax - dssearch, srxmax + dssearch}, 
    AccuracyGoal  -> findminaccuracyenv, 
    PrecisionGoal -> findminprecisionenv
             ][[2]];
  srxmin = sx /.
  FindMinimum[   rxper[sx], {sx, srxmin, srxmin + dssearch/10.,
                             srxmin - dssearch, srxmin + dssearch}, 
  AccuracyGoal  -> findminaccuracyenv, 
  PrecisionGoal -> findminprecisionenv
             ][[2]];
  srymax = sx /.
  FindMinimum[  -ryper[sx], {sx, srymax, srymax + dssearch/10.,
                             srymax - dssearch, srymax + dssearch}, 
    AccuracyGoal  -> findminaccuracyenv, 
    PrecisionGoal -> findminprecisionenv
             ][[2]];
  srymin = sx /.
  FindMinimum[   ryper[sx], {sx, srymin, srymin + dssearch/10.,
                             srymin - dssearch, srymin + dssearch}, 
  AccuracyGoal  -> findminaccuracyenv, 
  PrecisionGoal -> findminprecisionenv
             ][[2]];
  srxpmax = sx /.
  FindMinimum[  -rxpper[sx], {sx, srxpmax, srxpmax + dssearch/10.,
                              srxpmax - dssearch, srxpmax + dssearch}, 
    AccuracyGoal  -> findminaccuracyenv, 
    PrecisionGoal -> findminprecisionenv
             ][[2]];
  srxpmin = sx /.
  FindMinimum[   rxpper[sx], {sx, srxpmin, srxpmin + dssearch/10.,
                              srxpmin - dssearch, srxpmin + dssearch}, 
    AccuracyGoal  -> findminaccuracyenv, 
    PrecisionGoal -> findminprecisionenv
             ][[2]];
  srypmax = sx /.
  FindMinimum[  -rypper[sx], {sx, srypmax, srypmax + dssearch/10.,
                              srypmax - dssearch, srypmax + dssearch}, 
    AccuracyGoal  -> findminaccuracyenv, 
    PrecisionGoal -> findminprecisionenv
             ][[2]];
  srypmin = sx /.
  FindMinimum[   rypper[sx], {sx, srypmin, srypmin + dssearch/10.,
                              srypmin - dssearch, srypmin + dssearch}, 
    AccuracyGoal  -> findminaccuracyenv, 
    PrecisionGoal -> findminprecisionenv
             ][[2]];

  (* --- make sure extremum points are in the fundamental lattice period *)
  srxmax = Mod[srxmax,lperiod];
  srxmin = Mod[srxmin,lperiod];
  srymax = Mod[srymax,lperiod];
  srymin = Mod[srymin,lperiod];
  srxpmax = Mod[srxpmax,lperiod];
  srxpmin = Mod[srxpmin,lperiod];
  srypmax = Mod[srypmax,lperiod];
  srypmin = Mod[srypmin,lperiod];

  (* --- set extremum values *)
  rxmax = rx[srxmax];
  rxmin = rx[srxmin];
  rymax = ry[srymax];
  rymin = ry[srymin];
  rxpmax = rxp[srxpmax];
  rxpmin = rxp[srxpmin];
  rypmax = ryp[srypmax];
  rypmin = ryp[srypmin], 

(* --- else, Continuous Focusing Values *) 

  (* --- set "extremum" values to average values for continuous focusing *)
  rxmax = rxbar;
  rxmin = rxbar;
  rymax = rybar;
  rymin = rybar;
  rxpmax = 0.;
  rxpmin = 0.;
  rypmax = 0.;
  rypmin = 0.

  ];


(* --- output envelope max and mins.  *)
headingmatchenv = {
{"Radii, \!\( r\_x = 2\[LeftAngleBracket] x\^2 \[RightAngleBracket]\^\(1/2\),
  r\_y = 2\[LeftAngleBracket] y\^2 \[RightAngleBracket]\^\(1/2\) \) :",
 "  Avg (Lattice Period), \!\( \( r\_x \)\&_, \( r\_y \)\&_ \) [mm]",
 "  Max, \!\( Max[r\_x], Max[r\_y] \) [mm]",
 "    s-locations of Maxs [mm]",
 "  Min, \!\( Min[r\_x], Min[r\_y] \) [mm]",
 "    s-locations of Mins [mm]",
 "Angles, \!\( r\_x\^\('\), r\_y\^\('\) \) :",
 "  Max, \!\( Max[r\_x\^\('\)], Max[r\_y\^\('\)] \) [mrad]",
 "    s-locations of Maxs [mm]",
 "  Min, \!\( Min[r\_x\^\('\)], Min[r\_y\^\('\)] \) [mrad]",
 "    s-locations of Mins [mm]",
 "Matching Conditions:",
 "  Radii,  \!\( r\_x[0], r\_y[0] \) [mm]",
 "  Angles, \!\( r\_x\ ' [0], r\_y ' [0] \) [mrad]"
},{"x-Horizontal","y-Vertical"}
                  };

If[ Not[LatticeType === Continuous], 
outputmatchenv = {
 {" ", " "},
 {NumberForm[rxbar*1000,ndigits],NumberForm[rybar*1000,ndigits]},
 {NumberForm[rxmax*1000,ndigits],NumberForm[rymax*1000,ndigits]},
 {NumberForm[srxmax*1000,ndigits],
  NumberForm[srymax*1000,ndigits]},
 {NumberForm[rxmin*1000,ndigits],NumberForm[rymin*1000,ndigits]},
 {NumberForm[srxmin*1000,ndigits],
  NumberForm[srymin*1000,ndigits]},
 {" ", " "},
 {NumberForm[rxpmax*1000,ndigits],NumberForm[rypmax*1000,ndigits]},
 {NumberForm[srxpmax*1000,ndigits],
  NumberForm[srypmax*1000,ndigits]},
 {NumberForm[rxpmin*1000,ndigits],NumberForm[rypmin*1000,ndigits]},
 {NumberForm[srxpmin*1000,ndigits],
  NumberForm[srypmin*1000,ndigits]},
 {" ", " "},
 {NumberForm[ rx[0]*1000,ndigits],NumberForm[ ry[0]*1000,ndigits]},
 {NumberForm[rxp[0]*1000,ndigits],NumberForm[ryp[0]*1000,ndigits]}
                 }, 
(* else, Continuous Focusing Case *)
outputmatchenv = {
 {" ", " "},
 {NumberForm[rxbar*1000,ndigits],NumberForm[rybar*1000,ndigits]},
 {NumberForm[rxmax*1000,ndigits],NumberForm[rymax*1000,ndigits]},
 {"Arb","Arb"},
 {NumberForm[rxmin*1000,ndigits],NumberForm[rymin*100,ndigits]},
 {"Arb","Arb"},
 {" ", " "},
 {NumberForm[rxpmax*1000,ndigits],NumberForm[rypmax*1000,ndigits]},
 {"Arb","Arb"},
 {NumberForm[rxpmin*1000,ndigits],NumberForm[rypmin*1000,ndigits]},
 {"Arb","Arb"},
 {" ", " "},
 {NumberForm[ rx[0]*1000,ndigits],NumberForm[ ry[0]*1000,ndigits]},
 {NumberForm[rxp[0]*1000,ndigits],NumberForm[ryp[0]*1000,ndigits]}
                 }
  ];

StylePrint[ TableForm[outputmatchenv,TableHeadings -> headingmatchenv] ];

headingavgrad = {
{"Average Radius Measures:",
 "  \!\( \@\( \(r\_x r\_y\)\&_ \) \) [mm]",
 "  \!\( (\(r\_x\)\&_ + \(r\_y\)\&_ )/2 \) [mm]"
},None
                };

outputavgrad = {
 " ",
 NumberForm[Sqrt[rxrybar]*1000,  ndigits],
 NumberForm[(rxbar+rybar)/2*1000,ndigits]
               };

StylePrint[ TableForm[outputavgrad,TableHeadings -> headingavgrad] ];

(*
Numerical Parameters  
*)

(* --- header *)
StylePrint["Matched Solution -- Numerical Parameters","Section"];

(* --- information printouts *)
headingmatchnum = {
{"Parameterization Case",
 If[SolCase === 0,"  Hybrid Case"," "], 
 "Specified Fractional Tolerance", 
 "Achieved  Fractional Tolerance",
 "Iterations Needed", 
 "CPU Time for Solution [sec]"
},None            };

outputmatchnum = {
 SolCase,
 If[SolCase === 0,HybridCase," "],
 ScientificForm[N[tol]],
 ScientificForm[NumberForm[N[tolachieved],ndigits]], 
 iterations, 
 time
                 };

StylePrint[ TableForm[outputmatchnum,TableHeadings -> headingmatchnum] ];


==> im_iterate.m <==
(* 
im_iterate.m    

Calculate general iteration.  

Steve Lund and Sven Chilton
Lawrence Berkeley National Lab 
Jan, 2006  

Contact:
Steven M. Lund 
Lawrence Berkeley National Lab 
BLDG 47R0112
1 Cyclotron Road 
Berkeley,CA 94720-8201 

smlund@lbl.gov 
(510) 486-6936 
*)


(*
Beta1[]
Function to calculate updated iteration betatron 
functions as a function of:

  sigmax1  .... sigma_x^1 iteration x-plane depressed phase advance 
  sigmay1  .... sigma_y^1 iteration y-plane depressed phase advance 
 
The lattice focusing functions kappax[s] and kappay[s] 
(and sigma0x, sigma0y) are input as global variables and must be defined.  
Also, the previous (or seed) iteration envelopes and perveance are 
input as global variables and must be defined:

  Q0  .... previous iteration perveance [1]
  
  rx0[s] .... r_x^{i-1}(s) previous iteration x-plane matched envelope 
                on s = [0,lperiod]  [m]
  rx0[s] .... r_y^{i-1}(s) previous iteration y-plane matched envelope
                on s = [0,lperiod]  [m]
 
The function returns as global variables:

  betax1[s] .... beta_x^i(s) updated iteration x-plane betatron function 
                   on s = [0,lperiod] [m]
  betay1[s] .... beta_x^i(s) updated iteration y-plane betatron function 
                   on s = [0,lperiod] [m]
*)

Beta1[sigmax1_?NumericQ,sigmay1_?NumericQ] := 
Module[{solcx1,solsx1,solcy1,solsy1,
        cossigmax1,sinsigmax1,cossigmay1,sinsigmay1,
        cx1,cxp1,sx1,sxp1,cy1,cyp1,sy1,syp1
       }, 
(* --- Solve differential equations for principal orbits *)
solcx1 = HillSolve[kappax[#]-2*Q0/((rx0[#]+ry0[#])*rx0[#]),
                   si,si+lperiod,cxi,cxpi
                  ];
solsx1 = HillSolve[kappax[#]-2*Q0/((rx0[#]+ry0[#])*rx0[#]),
                   si,si+lperiod,sxi,sxpi
                  ];
solcy1 = HillSolve[kappay[#]-2*Q0/((rx0[#]+ry0[#])*ry0[#]),
                   si,si+lperiod,cyi,cypi
                  ];
solsy1 = HillSolve[kappay[#]-2*Q0/((rx0[#]+ry0[#])*ry0[#]),
                   si,si+lperiod,syi,sypi
                  ];
(* --- Extract principal function and derivations into interpolating functions 
       Notation:
         cx1  => c_x^i(s) 
         cxp1 => d c_x^i(s) /ds 
         etc.  
*)
cx1  = x  /.  solcx1[[1]][[1]];
cxp1 = xp /.  solcx1[[1]][[2]];
sx1  = x  /.  solsx1[[1]][[1]];
sxp1 = xp /.  solsx1[[1]][[2]];
cy1  = x  /.  solcy1[[1]][[1]];
cyp1 = xp /.  solcy1[[1]][[2]];
sy1  = x  /.  solsy1[[1]][[1]];
syp1 = xp /.  solsy1[[1]][[2]];
(* --- calculate sin and cos of depressed phase advances *)
cossigmax1 = Cos[sigmax1];
sinsigmax1 = Sin[sigmax1];
cossigmay1 = Cos[sigmay1];
sinsigmay1 = Sin[sigmay1];
(* --- calculate betatron functions *)
betax1[s_] := sinsigmax1*sx1[s]^2/sx1[si+lperiod] + 
               ( sx1[si+lperiod]/sinsigmax1 ) * 
          ( cx1[s] + ((cossigmax1-cx1[si+lperiod])/sx1[si+lperiod])*sx1[s] )^2;
betay1[s_] := sinsigmay1*sy1[s]^2/sy1[si+lperiod] + 
               ( sy1[si+lperiod]/sinsigmay1 ) * 
          ( cy1[s] + ((cossigmay1-cy1[si+lperiod])/sy1[si+lperiod])*sy1[s] )^2;
(* --- dummy return *)
True
      ];


(* 
Iterate[] 
Function to calculate updated iteration of betatron and envelope functions 
as a function of:

  SolCase  .... solution case: 1, and 2 implemented 
  Q        .... perveance [1]
  emitx    .... x rms edge emittance [m-rad]
  emity    .... y rms edge emittance [m-rad]
  sigmax   .... x plane depressed phase advance [rad/period]
  sigmay   .... y plane depressed phase advance [rad/period]

It is assumed that the lattice and previous iteration variables  
been appropriately defined (input as global variables) before 
Iterate[] is called by previous calls to Iterate[] or Seed[] 
(initial iteration case).  The function returns as global variables:

  Q1      .... Q^i iteration dimensionless perveance [1]
  emitx1  .... emit_x^i iteration x-emittance [m-rad]
  emity1  .... emit_y^i iteration y-emittance [m-rad]
  sigmax1 .... sigma_x^i iteration x-plane depressed emittance [rad/period]
  sigmay1 .... sigma_y^i iteration y-plane depressed emittance [rad/period]

  betax1[s] .... beta_x^i(s) iteration x-plane beta func on s = [0,lperiod] [m]
  betay1[s] .... beta_y^i(s) iteration y-plane beta func on s = [0,lperiod] [m]
 
  rx1[s]  .... r_x^i(s) iteration x-plane envelope func on s = [0,lperiod] [m]
  ry1[s]  .... r_y^i(s) iteration y-plane envelope func on s = [0,lperiod] [m]

Also returned as a function object:
  
  tol .... fractional difference between updated and previous iteration [1] 

and previous iteration functions are copied to the updated iteration (both 
as global variables) to prepare for further calls to Iterate[]. That is,  
  
  rx0[s] = rx1[s] 
  ry0[s] = ry1[s] 

on exiting the update.  
*)

Iterate[SolCase_,Q_?NumericQ,emitx_?NumericQ,emity_?NumericQ,
        sigmax_?NumericQ,sigmay_?NumericQ
       ] := 
Module[{Qx1,Qy1,emitx1,emity1,emitr1,ittolxlist,ittolylist,ittol}, 
  (* --- solve updated betatron functions *)
  Which[
    SolCase === 1,
      (* --- set known parameters *)
      Q1 = Q;
      Qx1= Q;
      Qy1= Q;
      sigmax1 = sigmax;
      sigmay1 = sigmay;
      (* --- calculate betatron functions *) 
      Beta1[sigmax1,sigmay1];
      (* --- calculate emittances from known parameters and 
             betatron functions *)
      emitr1 = ( Bar[ kappax[s]*Sqrt[betax1[s]] ] - Bar[ 1/betax1[s]^(3/2) ] )/
       ( Bar[ kappay[s]*Sqrt[betay1[s]] ] - Bar[ 1/betay1[s]^(3/2) ] );
      emitx1 = 
        2*Q1*Bar[ 1/( Sqrt[betax1[s]] + Sqrt[emitr1]*Sqrt[betay1[s]] ) ]/
          ( Bar[ kappax[s]*Sqrt[betax1[s]] ] - Bar[ 1/betax1[s]^(3/2) ] );
      emity1 = 
        2*Q1*Bar[ 1/( Sqrt[betax1[s]]/Sqrt[emitr1] + Sqrt[betay1[s]] ) ]/
          ( Bar[ kappay[s]*Sqrt[betay1[s]] ] - Bar[ 1/betay1[s]^(3/2) ] ),
    SolCase === 2 || SolCase === 0,
      (* --- set known parameters *)
      emitx1 = emitx;
      emity1 = emity;
      sigmax1 = sigmax;
      sigmay1 = sigmay;
      (* --- calculate betatron functions *)
      Beta1[sigmax1,sigmay1];
      (* --- Calculate Q0 from known parameters and betatron functions.  
             Use the average of the x- and y-planes *)
      Qx1 = (emitx1/2)*
        ( Bar[ kappax[s]*Sqrt[betax1[s]] ] - Bar[ 1/betax1[s]^(3/2) ] )/ 
        Bar[ 1/( Sqrt[betax1[s]]+Sqrt[emity1/emitx1]*Sqrt[betay1[s]] ) ];
      Qy1 = (emity1/2)*
        ( Bar[ kappay[s]*Sqrt[betay1[s]] ] - Bar[ 1/betay1[s]^(3/2) ] )/ 
        Bar[ 1/( Sqrt[emitx1/emity1]*Sqrt[betax1[s]]+Sqrt[betay1[s]] ) ];
      Q1 = ( Qx1 + Qy1 )/2,
    1 === 1, 
      Print["Seed Case Not Defined"];
      Abort[] 
       ];
  (* --- construct updated iteration envelope functions from 
         betatron functions *)
  rx1[s_] := Sqrt[emitx1*betax1[s]];
  ry1[s_] := Sqrt[emity1*betay1[s]];
  (* ---- sample difference from present to previous iterations to calculate 
          a maximum value of the tolerance achieved *)
  ittolxlist = Abs[(rx1[ssample]-rx0[ssample])/rx1[ssample]];
  ittolylist = Abs[(ry1[ssample]-ry0[ssample])/ry1[ssample]];
  ittol  = Max[ittolxlist,ittolylist];
  (* ---- save envelope iteration and perveance in previous "0" iteration *)
  Q0 = Q1;
  rx0[s_] = rx1[s];
  ry0[s_] = ry1[s];
  (* --- return iteration properties *)
  {ittol,Qx1,Qy1,emitx1,emity1}
      ];


(* 
MatchGen[]
Function to calculate matched solution to a fractional tolerance tol 
that is globally input as a function of the following input parameters:

  SolCase  .... solution case: only cases 1 and 2 are implemented
  SeedGen  .... generate seed iteration to start (True or False) 
                  If False, the seed iteration must already be generated 
                  by some other means such as prior calls to MatchGen[] 
  sigmax   .... x plane depressed phase advance [rad/period]
  sigmay   .... y plane depressed phase advance [rad/period]

Depending on SolCase, global parameters among 

  Q        .... perveance [1]
  emitx    .... x rms edge emittance [m-rad]
  emity    .... y rms edge emittance [m-rad]
 
will also be used in constructing  the matched envelope solution.  The 
parameters not needed under SolCase will be reset to consistent values 
using the applied parameters and the matched envelope solution.   The 
matched envelope functions are returned as global variables:

  rx[s] .... r_x(s) x-plane matched envelope function on s = [0,lperiod] [m]
  ry[s] .... r_x(s) y-plane matched envelope function on s = [0,lperiod] [m]

The function call to MatchGen[] returns:

  {itnum,ittol,Qx1,Qy1,emitx1,emity1} 
    
    itnum  .... number of iterations needed to achieve fractional error tol
    ittol  .... actual tolerance achieved
    Qx1    .... x-plane perveance consistent with final iteration 
    Qy1    .... y-plane perveance consistent with final iteration 
    emitx1 .... x-plane emittance consistent with final iteration 
    emity1 .... y-plane emittance consistent with final iteration 

Also, itnum is used to reset a global variable iternum that is used for 
data structure compatibility issues with other functions.  
*)

MatchGen[SolCase_,SeedGen_,sigmax_?NumericQ,sigmay_?NumericQ] := 
  Module[{ittol=1, itnum=0,itplt0,itplt1},
    (* --- generate seed iteration *)
    If[SeedGen,  
      (* --- generate continuous limit approximation estimates *)
      ContLimit[SolCase,Q,emitx,emity,sigmax,sigmay];
      (* --- generate actual seed iteration *)
      Seed[SolCase,Q,emitx,emity,sigmax,sigmay]
      ];
    (* --- iterate solution till specified tolerance is achieved *)
    While[
      (* --- loop termination criterion *)
      ittol >= tol, 
        (* --- debug info: plot iteration *)
        If[IterationPlot, 
           itplt0 = Plot[{rx0[s],ry0[s]}, {s,0,lperiod}, 
              PlotStyle       -> {{Dashing[{0.005,0.005}],GrayLevel[0]},
                                  {Dashing[{0.005,0.005}],RGBColor[1,0,0]}
                                 }, 
              DisplayFunction -> Identity 
                       ]
          ];
        (* --- calculate trial solution, tolerance, and iterated parameters *)
        {ittol,Qx1,Qy1,emitx1,emity1} = 
          Iterate[SolCase,Q,emitx,emity,sigmax,sigmay];
        (* --- update iteration number *)
        itnum = itnum + 1; 
        (* --- debug info: print iteration data *) 
        If[IterationPrint, 
          Print["iteration ",itnum];
          Print["  tol = ",ScientificForm[ittol]];
          Print["  Qx1 = ",ScientificForm[Qx1]];
          Print["  Qy1 = ",ScientificForm[Qy1]];
          Print["  emitx1 = ",EngineeringForm[emitx1]];
          Print["  emity1 = ",EngineeringForm[emity1]];
          ];
        (* --- debug info: plot iteration *) 
        If[IterationPlot, 
           itplt1 = Plot[{rx1[s],ry1[s]}, {s,0,lperiod}, 
              PlotStyle       -> {GrayLevel[0],RGBColor[1,0,0]}, 
              DisplayFunction -> Identity 
                        ];
           Show[itplt1,itplt0,
              PlotLabel       -> "Iteration "<>ToString[itnum]<>
                                 " (previous dashed)",
              AxesLabel       -> {"s (m)","r_x, r_y (m)"},
              DisplayFunction -> df 
               ]
          ];
        (* --- terminate iterations if itnum exceeds max value *)
        If[itnum >= itmax, 
          Print["Warning: Max iterations reached without achieving tolerance"];
          Break[] 
          ]
         ];
    (* --- reset any parameters consistent with calculated solution that 
           are NOT (or should not be) specified under the solution case *)
    Which[
      SolCase === 1,
        emitx = emitx1;
        emity = emity1,    
      SolCase === 2, 
        Q = Q1
         ];
    (* --- set matched envelope functions calculated to tolerance *) 
    rx[s_] = rx1[s];
    ry[s_] = ry1[s];
    (* --- set global variable iternum to itnum for compatibility with 
           various function uses *)
    iternum = itnum;
    (* --- return {itnum,ittol,Qx1,Qy1,emitx1,emity1} *)
    {itnum, ittol, Qx1, Qy1, emitx1, emity1} 
   ];

(* 
Match[] 
Function to generate matched envelope solution for all cases specified 
by SolCase.  This works by directly calling MatchGen[] for SolCase = 1 
and SolCase = 2.  For SolCase = 0, numerical root finding combined 
with SolCase = 1 (HybridCase = 1) or SolCase = 2 (HybridCase = 2) type 
iterations to generate the consistent solution.   

Envelope parameters are input as global parameters.  

On exiting, Match[] returns a list:

 {iterations, tolachieved} 

 iterations  .... number iterations needed 
 tolachieved .... actual fractional tolerance achieved
  
Also returned as global variables are the matched envelope functions and 
the envelope parameters.  If a parameter is not required for the 
SolCase specified, then that parameter is ignored in construction of 
the matched solution and then reset to a value consistent with the matched 
envelope (and other parameters used to specify the envelope).

Two auxiliary functions associated with Match[]:
  emitfunc[sigmax,sigmay]    returns {emitx,emity} 
  Qfunc                      returns {Qx,Qy} 
are defined directly below for use in Match[].  These functions are used  
to calculate quantities needed for numerical root finding when implementing 
SolCase = 0 with HybridMethod = 1 or HybridMethod = 2.  These functions 
must be explicitly defined as numerical to be correctly parsed by 
FindRoot.  
*)
emitfunc[sigmax_?NumericQ,sigmay_?NumericQ] := 
  Module[{sol,ex,ey}, 
    sol = MatchGen[1,False,sigmax,sigmay];
    ex = sol[[5]];
    ey = sol[[6]];
    {ex,ey}
        ];
Qfunc[sigmax_?NumericQ,sigmay_?NumericQ] := 
  Module[{sol,Qx,Qy}, 
    sol = MatchGen[2,False,sigmax,sigmay];
    Qx = sol[[3]];
    Qy = sol[[4]];
    {Qx,Qy}
        ];
Match[] := 
  Module[{iterations,tolachieved,sigmaxg,sigmayg,sigroot,itnumlist},
    Which[
      (* --- for cases 1 and 2 directly call MatchGen[] for solution *)
      SolCase === 1 || SolCase === 2, 
        {iterations, tolachieved} = 
          MatchGen[SolCase,True,sigmax,sigmay][[{1,2}]], 
      (* --- for case 0 use hybrid method of numerical root finding combined 
             with case 1 or 2 solutions when Q is not equal to 0.  
      *)
      SolCase === 0 && !(Q === 0), 
        (* --- guess values of sigmax and sigmay from 
               Case 0 continuous limit to seed root finds *)
        ContLimit[SolCase,Q,emitx,emity,sigmax,sigmay];
        sigmaxg = emitx*lperiod/(rxbar^2);
        sigmayg = emity*lperiod/(rybar^2);
        (* --- generate seed for first FindRoot steps *)
        Seed[SolCase,Q,emitx,emity,sigmaxg,sigmayg];
        (* --- initialize list used for iteration counts in FindRoot *) 
        itnumlist = {};
        sigroot = 
          Which[
            (* --- case 1 hybrid solution of case 0 using x,y emittances *)
            HybridCase === 1,
              FindRoot[emitfunc[sx,sy] == {emitx,emity},
                       {{sx, sigmaxg, 1.01*sigmaxg},
                        {sy, sigmayg, 1.01*sigmayg}},
                       Method            -> rfmethod,
                       AccuracyGoal      -> rfag, 
                       PrecisionGoal     -> rfpg, 
                       EvaluationMonitor :> AppendTo[itnumlist,iternum]
                      ],
            (* --- case 2 hybrid solution of case 0 using x,y perveances *)
            HybridCase === 2,
              FindRoot[Qfunc[sx,sy] == {Q,Q},
                       {{sx, sigmaxg, 1.01*sigmaxg},
                        {sy, sigmayg, 1.01*sigmayg}},
                       Method            -> rfmethod,
                       AccuracyGoal      -> rfag, 
                       PrecisionGoal     -> rfpg,
                       EvaluationMonitor :> AppendTo[itnumlist,iternum]
                      ]
               ];
        (* --- extract consistant phase advances from root found solution *)
        sigmax = sx /. sigroot;
        sigmay = sy /. sigroot;
        (* --- count the total number of iterations over all root find steps *)
        iterations = Plus @@ itnumlist;
        (* --- call final iterations with consistent values of sigmax and 
               sigmay to verify that the solution is correct.   This is 
               necessary since the last call to MatchGen[] associated with 
               the FindRoot[] iterations can leave the system in a matched 
               state that is not the desired solution (one with different 
               sigmax and sigmay based on calls last made). We choose 
               SolType = HybridCase for this purpose.  We also do not 
               count these iterations in the total required since they are 
               not strictly necessary if the state of FindRoot[] iterations 
               could be fully controlled.       
        *)
        tolachieved = MatchGen[HybridCase,True,sigmax,sigmay][[2]], 
      (* --- for case 0 and Q = 0, use zero space charge solution generated 
             from the seed iteration 
      *)
      SolCase === 0 && Q === 0, 
        (* ---- set derived parameters *)
        sigmax = sigma0x;
        sigmay = sigma0y;
        (* ---- make sure bar quantities are set *)
        ContLimit[SolCase,Q,emitx,emity,sigmax,sigmay];
        (* --- generate seed iteration, which is exact to numerical tolerance 
               in this case *)
        Seed[2,Q,emitx,emity,sigmax,sigmay];
        (* --- set matched solution and other iteration quantities in case 
               program is subsequently used for other purposes *) 
        rx1[s_] = rx0[s];
        ry1[s_] = ry0[s];
        rx[s_] = rx0[s];
        ry[s_] = ry0[s];        
        (* --- set iterations and estimate tolerance achieved *) 
        iterations  = 1;
        tolachieved = 10^(-ndpg)
         ];
    (* --- return iterations and achieved tolerance *)
    {iterations, tolachieved} 
        ];



==> im_lattice.m <==
(* 
im_lattice.m

Define piecewise constant lattice focusing functions with the correct 
scale needed to achieve the specified undepressed phase advance values.  

Steve Lund and Sven Chilton 
Lawrence Berkeley National Lab
Jan, 2006

Contact:
Steven M. Lund 
Lawrence Berkeley National Lab 
BLDG 47R0112
1 Cyclotron Road 
Berkeley,CA 94720-8201 

smlund@lbl.gov 
(510) 486-6936 
*)

(* 
General comments:

The user can define their own lattice focusing functions:

   kappax[s]  .... kappa_x(s) 
   kappay[s]  .... kappa_y(s) 

in this module to work with their specific lattices of interest.   
In making these definitions, the functions should be defined as 
numerical in Mathematica for optimal program efficiency using 

   kappax[s_?NumericQ] := ..... 

The amplitude of the kappax[s] and kappay[s] functions should be set 
consistently with the undepressed phase advances sigma0x and sigma0y.  
Or conversely, if specific amplitudes of the kappax[s] and kappay[s] 
functions are employed, the undepressed phase advances should be 
set consistently.  This can be done by analyzing single particle 
transfer matrices of a particle in the applied field advanced 
through one lattice period as explained in any 
standard accelerator physics books/reviews.  See, for example, 
   
   H. Wiedemann, Particle Accelerator Physics: Basic Principles and 
   Linear Dynamics (Springer-Verlag, New York, 1993).  

   S.M. Lund and B. Bukh, "Stability properties of the transverse envelope 
   equations describing intense ion beam transport," 
   Phys. Rev. Special Topics -- Accelerators and Beams 7, 024801 (2004). 

The max focusing amplitude kappa should also be identified, if desired 
(it is not necessary to do so), for informational output used at the end 
of the matching program.  

In the example focusing functions for continuous, solenoidal, and 
quadrupole doublet lattices implemented below, constraint equations 
derived in Lund and Bukh, PRSTAB 7, 024801 (2004) are employed to set 
the overall scale consistently with specified undepressed phase advance 
parameters.  These constraints are derived based on single particle 
orbit transfer matrices in these simple focusing lattices.  Scale factors  
needed are calculated to high precision to ensure that values obtained 
do not influence the precision of matched envelope solutions subsequently 
calculated.  
*)


(*
Define lattice drifts.  
  d      ... used for solenoidal lattice 
  d1, d2 ... used for quadrupole doublet lattice 
*)

d  = (1-eta)*lperiod;
d1 = alpha*(1-eta)*lperiod;
d2 = (1-alpha)*(1-eta)*lperiod;

(*
Reset lattice value of eta for continuous focusing if not set correctly  
*)

If[ LatticeType === Continuous && (eta != 1), eta = 1];

(*
Define common-plane phase advance for the classes of lattices 
considered 
*)

sigma0 = sigma0x;
If[ sigma0x != sigma0y, 
    Print["Error: sigmax not equal sigmay"]; 
    Abort[] 
  ];


(*
Calculate lattice focusing strength Theta from sigma0  
and numerical root finding of the relevant phase advance 
equation of constraint for the type of lattice specified.  
*)

(* --- Phase advance equation of constraint based on lattice type. *)
cossigma0[theta_] := 
 Which[
   LatticeType === Continuous,
     Cos[2*theta],
   LatticeType === Solenoid,
     Cos[2*theta] - ((1-eta)/eta)*theta*Sin[2*theta],
   LatticeType === Quadrupole,
     Cos[theta]*Cosh[theta] +
       ((1-eta)/eta)*theta*(Cos[theta]*Sinh[theta]-Sin[theta]*Cosh[theta]) -
       (2*alpha)*(1-alpha)*((1-eta)*theta/eta)^2*Sin[theta]*Sinh[theta]
      ];

(* --- Guessed value of theta for use in numerical root finding. 
       The value employed is exact for continuous focusing and is 
       based on thin lens estimates for solenoidal and quadrupole focusing 
*)
thetaguess = 
  Which[
    LatticeType === Continuous, 
      sigma0/2, 
    LatticeType === Solenoid,
      Sqrt[eta*(1-Cos[sigma0])/2],
    LatticeType === Quadrupole,
      (2*(1-Cos[sigma0])*eta^2/(1-2*eta/3))^(1/4)
       ];

(* --- Calculate needed value of Theta for specified phase advance using 
       numerical root finding. Use high fractional accuracy to ensure 
       the value will be more than accurate enough for any reasonable 
       matched envelope solution tolerance specified.  
*)
Theta = 
FindRoot[cossigma0[theta] == Cos[sigma0], {theta,thetaguess},
  WorkingPrecision -> 3*wp,
  AccuracyGoal     -> Infinity,
  PrecisionGoal    -> 2*wp
        ][[1]][[2]];


(* --- Calculate focusing amplitude.  Valid for all lattice classes *)
kappa = (2*Theta/(eta*lperiod))^2;


(*
Define lattice focusing functions on the coordinate interval s = [0,lperiod]. 
  kappax[s] = x-plane focus function 
  kappay[s] = y-plane focus function 
*)

kappax[s_?NumericQ] := 
  Which[
    LatticeType === Continuous, 
      kappa, 
    LatticeType === Solenoid,
      Piecewise[{{kappa, d/2 <= s <= (d/2)+eta*lperiod}}, 0],
    LatticeType === Quadrupole,
      Piecewise[{{kappa,  d2/2 <= s <= (d2+eta*lperiod)/2},
                 {-kappa, d1+(d2+eta*lperiod)/2 <= s <= d1+eta*lperiod+d2/2}
                },0
               ]
       ];

kappay[s_?NumericQ] := 
  Which[
    LatticeType === Continuous, 
      kappax[s], 
    LatticeType === Solenoid, 
      kappax[s],
    LatticeType === Quadrupole, 
      -kappax[s]
       ];


(* 
Define break points in piecewise constant lattice focusing functions 
that are used in various numerical integrations.  
*)
brkpts = 
  Which[
    LatticeType === Continuous,
      {lperiod/2},   (* break point in middle just for clean code later *) 
    LatticeType === Solenoid,
      {d/2, d/2+eta*lperiod},
    LatticeType === Quadrupole,
      {d2/2, (d2+eta*lperiod)/2, d1+(d2+eta*lperiod)/2, d1+eta*lperiod+d2/2}
       ];



(* DEBUG:  execute after reading in script to test 

Plot[ {kappax[s],kappay[s]}, {s,0,lperiod},
  PlotStyle -> {GrayLevel[0],RGBColor[1,0,0]}, 
  PlotLabel -> "Lattice Focusing Functions", 
  AxesLabel -> {"s (m)","\!\( \[Kappa]\_x \), \!\( \[Kappa]\_y \) (1/m^2)"} 
    ];


*)


==> im_seed.m <==
(* 
im_seed.m    

Define functions needed to calculate the seed iteration.  

Steve Lund and Sven Chilton
Lawrence Berkeley National Lab 
Jan, 2006 

Contact:
Steven M. Lund 
Lawrence Berkeley National Lab 
BLDG 47R0112
1 Cyclotron Road 
Berkeley,CA 94720-8201 

smlund@lbl.gov 
(510) 486-6936 
*)


(*
Beta0[]
Function to calculate seed iteration betatron 
functions as a function of:

  sigmax0  .... sigma_x^0 seed x-plane depressed phase advance [rad/period]
  sigmay0  .... sigma_y^0 seed y-plane depressed phase advance [rad/period]
 
The lattice focusing functions (and sigma0x, sigma0y) are input as 
global variables and must be defined.  Also, the following continuous 
limit variables are input as global variables and must be defined 
(with the function ContLimit[]):

  rxbar  .... bar[r_x] cont focusing x-envelope [m]
  rybar  .... bar[r_y] cont focusing y-envelope [m]
  Qbar   .... bar[Q] cont focusing dimensionless perveance [1]

The functions returns as global variables the following:

  betax0[s] .... beta_x^0(s) seed x-plane beta func on s = [0,lperiod] [m]
  betay0[s] .... beta_y^0(s) seed y-plane beta func on s = [0,lperiod] [m]
*)

Beta0[sigmax0_?NumericQ,sigmay0_?NumericQ] := 
Module[{solcx0,solsx0,solcy0,solsy0,
        cossigmax0,sinsigmax0,cossigmay0,sinsigmay0,
        cx0,cxp0,sx0,sxp0,cy0,cyp0,sy0,syp0
       }, 
(* --- Solve differential equations for principal orbits *)
solcx0 = HillSolve[kappax[#]-2*Qbar/((rxbar+rybar)*rxbar),
                   si,si+lperiod,cxi,cxpi
                  ];
solsx0 = HillSolve[kappax[#]-2*Qbar/((rxbar+rybar)*rxbar),
                   si,si+lperiod,sxi,sxpi
                  ];
solcy0 = HillSolve[kappay[#]-2*Qbar/((rxbar+rybar)*rybar),
                   si,si+lperiod,cyi,cypi
                  ];
solsy0 = HillSolve[kappay[#]-2*Qbar/((rxbar+rybar)*rybar),
                   si,si+lperiod,syi,sypi
                  ];
(* --- Extract principal function and derivations into interpolating functions 
       Notation:
         cx0  => c_x^0(s) 
         cxp0 => d c_x^0(s) /ds 
         etc.  
*)
cx0  = x  /.  solcx0[[1]][[1]];
cxp0 = xp /.  solcx0[[1]][[2]];
sx0  = x  /.  solsx0[[1]][[1]];
sxp0 = xp /.  solsx0[[1]][[2]];
cy0  = x  /.  solcy0[[1]][[1]];
cyp0 = xp /.  solcy0[[1]][[2]];
sy0  = x  /.  solsy0[[1]][[1]];
syp0 = xp /.  solsy0[[1]][[2]];
(* --- calculate sin and cos of depressed phase advances *)
cossigmax0 = Cos[sigmax0];
sinsigmax0 = Sin[sigmax0];
cossigmay0 = Cos[sigmay0];
sinsigmay0 = Sin[sigmay0];
(* --- calculate betatron functions that are defined globally *)
betax0[s_] := sinsigmax0*sx0[s]^2/sx0[si+lperiod] + 
               ( sx0[si+lperiod]/sinsigmax0 ) * 
          ( cx0[s] + ((cossigmax0-cx0[si+lperiod])/sx0[si+lperiod])*sx0[s] )^2;
betay0[s_] := sinsigmay0*sy0[s]^2/sy0[si+lperiod] + 
               ( sy0[si+lperiod]/sinsigmay0 ) * 
          ( cy0[s] + ((cossigmay0-cy0[si+lperiod])/sy0[si+lperiod])*sy0[s] )^2;
(* --- dummy return *)
True
      ];


(* 
Seed[]
Function to calculate seed iteration as a function of:
  
  SolCase  .... solution case: 1, and 2 implemented 
  Q        .... perveance [1]
  emitx    .... x rms edge emittance [m-rad]
  emity    .... y rms edge emittance [m-rad]
  sigmax   .... x plane depressed phase advance [rad/period]
  sigmay   .... y plane depressed phase advance [rad/period]

It is assumed that the lattice and continuous limit quantities have 
been appropriately defined (input as global variables) before 
Seed[] is called. The function returns as global variables:

  Q0      .... Q^0 seed dimensionless perveance [1]
  emitx0  .... emit_x^0 seed x-emittance [m-rad]
  emity0  .... emit_y^0 seed y-emittance [m-rad]
  sigmax0 .... sigma_x^0 seed x-plane depressed emittance [rad/period]
  sigmay0 .... sigma_y^0 seed y-plane depressed emittance [rad/period]

  betax0[s] .... beta_x^0(s) seed x-plane beta func on s = [0,lperiod] [m]
  betay0[s] .... beta_y^0(s) seed y-plane beta func on s = [0,lperiod] [m]
 
  rx0[s]  .... r_x^0(s) seed x-plane envelope func on s = [0,lperiod] [m]
  ry0[s]  .... r_y^0(s) seed y-plane envelope func on s = [0,lperiod] [m]

*)

Seed[SolCase_,Q_?NumericQ,emitx_?NumericQ,emity_?NumericQ,
     sigmax_?NumericQ,sigmay_?NumericQ
    ] := 
Module[{Qx0,Qy0,emitr0}, 
  Which[
    SolCase === 1,
      (* --- set known parameters *)
      Q0 = Q;
      sigmax0 = sigmax;
      sigmay0 = sigmay;
      (* --- calculate betatron functions *) 
      Beta0[sigmax0,sigmay0];
      (* --- calculate emittances from known parameters and 
             betatron functions *)
      emitr0 = ( Bar[ kappax[s]*Sqrt[betax0[s]] ] - Bar[ 1/betax0[s]^(3/2) ] )/
       ( Bar[ kappay[s]*Sqrt[betay0[s]] ] - Bar[ 1/betay0[s]^(3/2) ] );
      emitx0 = 
        2*Q0*Bar[ 1/( Sqrt[betax0[s]] + Sqrt[emitr0]*Sqrt[betay0[s]] ) ]/
          ( Bar[ kappax[s]*Sqrt[betax0[s]] ] - Bar[ 1/betax0[s]^(3/2) ] );
      emity0 = 
        2*Q0*Bar[ 1/( Sqrt[betax0[s]]/Sqrt[emitr0] + Sqrt[betay0[s]] ) ]/
          ( Bar[ kappay[s]*Sqrt[betay0[s]] ] - Bar[ 1/betay0[s]^(3/2) ] );
      (* --- check that both emittances are positive.  if not, use continuous 
             estimates *) 
      If[(emitx0 < 0) || (emity0 < 0), 
         emitx0 = Sqrt[ ( (sigma0x/lperiod)^2*rxbar - 2*Q0/(rxbar+rybar) )*
                        rxbar^3
                      ]; 
         emity0 = Sqrt[ ( (sigma0y/lperiod)^2*rybar - 2*Q0/(rxbar+rybar) )*
                        rybar^3
                      ]
        ], 
    SolCase === 2 || SolCase === 0,
      (* --- set known parameters *)
      emitx0 = emitx;
      emity0 = emity;
      sigmax0 = sigmax;
      sigmay0 = sigmay;
      (* --- calculate betatron functions *)
      Beta0[sigmax0,sigmay0];
      (* --- Calculate Q0 from known parameters and betatron functions.  
             Use the average of the x- and y-planes *)
      Qx0 = (emitx0/2)*
        ( Bar[ kappax[s]*Sqrt[betax0[s]] ] - Bar[ 1/betax0[s]^(3/2) ] )/ 
        Bar[ 1/( Sqrt[betax0[s]]+Sqrt[emity0/emitx0]*Sqrt[betay0[s]] ) ];
      Qy0 = (emity0/2)*
        ( Bar[ kappay[s]*Sqrt[betay0[s]] ] - Bar[ 1/betay0[s]^(3/2) ] )/ 
        Bar[ 1/( Sqrt[emitx0/emity0]*Sqrt[betax0[s]]+Sqrt[betay0[s]] ) ];
      Q0 = ( Qx0 + Qy0 )/2;
      (* --- check that both perveances are positive.  if not, use continuous 
             estimates *) 
      If[(Qx0 < 0) || (Qy0 < 0), 
         Qx0 = ( (sigma0x/lperiod)^2*rxbar - emitx0^2/rxbar^3 )*
               (rxbar+rybar)/2; 
         Qy0 = ( (sigma0y/lperiod)^2*rybar - emity0^2/rybar^3 )*
               (rxbar+rybar)/2
        ], 
    1 === 1, 
      Print["Seed Case Not Defined"];
      Abort[] 
       ];
  (* --- define new iteration *)
  rx0[s_] := Sqrt[emitx0*betax0[s]];
  ry0[s_] := Sqrt[emity0*betay0[s]];
  (* --- dummy return *)
  True
      ];


(* DEBUG:  execute after reading in script to test 

ContLimit[SolCase,Q,emitx,emity,sigmax,sigmay];
Seed[SolCase,Q,emitx,emity,sigmax,sigmay];


Plot[ {betax0[s],betay0[s]}, {s,0,lperiod},
  PlotStyle -> {GrayLevel[0],RGBColor[1,0,0]},
  PlotLabel -> "Seed Betatron Functions", 
  AxesLabel -> {"s (m)","\!\( \[Beta]\_x \), \!\( \[Beta]\_y \) (m)"}
    ];

Plot[ {rx0[s],ry0[s]}, {s,0,lperiod},
  PlotStyle -> {GrayLevel[0],RGBColor[1,0,0]},
  PlotLabel -> "Seed Envelope Functions", 
  AxesLabel -> {"s (m)","\!\( r\_x \), \!\( r\_y \) (m)"}
    ];

*)


==> im_solver.m <==
(* 
im_solver.m    

Iterated Matching (IM) Method for constructing matched beam envelopes 
to to KV envelope equations.

Steve Lund and Sven Chilton 
Lawrence Berkeley National Lab
Jan, 2006

Contact:
Steven M. Lund 
Lawrence Berkeley National Lab 
BLDG 47R0112
1 Cyclotron Road 
Berkeley,CA 94720-8201 

smlund@lbl.gov 
(510) 486-6936 
*)


(* ***************************************************************** *)
(* Input Parameters                                                  *)
(* ***************************************************************** *)
(*
The parameters below are employed to define the focusing lattice 
and the beam/matched envelope.  A control variable SolCase is used to 
specify which parameters are employed in construction of the matched 
envelope solution.  If a parameter is not needed for the SolCase 
specified, then the parameter is ignored in constructing the matched 
solution.  Then after construction of the matched solution that value 
of that irrelevant parameter will be reset to a value consistent with 
the matched envelope (specified by the relevant parameters). 

Comments: 

1/ 
We have set up the lattice to work for 
sigma0x = sigma0y.  However, we use two input variables 
in this case as well as retaining the more general form in the 
programs.  This enables more straightforward modification of the code 
to problems with lesser degrees of symmetry.  

2/ 
If high tolerance solutions are constructed, then parameters should be put in
with high precision (infinite, if possible) to ensure that they will not 
limit the accuracy of various calculations carried out in setting up the 
numerical problem.  For example, use 
   
      sigmax = (1/4)*sigma0x;   NOT   sigmax = 0.25*sigma0x;
            -or- 
      sigmax = Rationalize[0.25*sigma0x,10^{-4*$MachinePrecision}]
 
3/ 
Various code stubs commented out within (* DEBUG  ....  *) fields can be 
useful when debugging.  

4/ 
In paralleling the paper's notation, at the end of variable names we will 
write all subscripts first and superscripts second.  

  wp .... working precision used in Mathematica

  Solution Case:
  SolCase     .... 0  lattice params + Q, emitx, emity   specified 
                   1  lattice params + Q, sigmax, sigmay specified 
                   2  lattice params + emitx = emity, sigmax = sigmay 
                          specified
                      
                      comment: Case 2 is restricted from the most general 
                               situation to keep the programs in simple form.

  HybridCase  .... 1  For SolCase = 0, use hybrid case 1 with root finding 
                   2  For SolCase = 0, use hybrid case 2 with root finding

  Lattice:

  LatticeType .... flag for lattice type: Continuous, Solenoid, or Quadrupole 
  lperiod     .... lattice period [meters] 
  eta         .... fractional focusing occupancy in period,  0 < eta <= 1 
  alpha       .... lattice syncopation parameter, 0 <= alpha <= 1 
                     (defined for LatticeType = Quadrupole only)

  kappa       .... focusing strength amplitude [meters^-2]
  sigma0x     .... x-plane undepressed phase advance [rad/period]
  sigma0y     .... y-plane undepressed phase advance [rad/period]

  Beam:

  Q       .... dimensionless perveance 
  emitx   .... x-plane beam rms edge emittance [meter-radian]
  emity   .... y-plane beam rms edge emittance [meter-radian]

  sigmax  .... x-plane depressed phase advance [rad/period]
  sigmay  .... y-plane depressed phase advance [rad/period]
*)
(* --- store machine working precision for input of decimal numbers *)
wp   = $MachinePrecision;

(* --- Solution Case *) 
SolCase = 1;
HybridCase = 1;

(* --- Lattice Parameters: 
         use: quantity = Rationalize[#.##,10^(-4*wp)] for decimal numbers *)

LatticeType = Quadrupole;
lperiod = 1/2;
eta     = 1/2;
alpha   = 1/2;

sigma0x = 80*(Pi/180);
sigma0y = sigma0x;

(* --- Beam Parameters:
         use: quantity = Rationalize[#.##,10^(-4*wp)] for decimal numbers *)

Q     = 45*10^(-6);

emitx = 50*10^(-6);
emity = emitx;

sigmax = (3/4)*sigma0x;
sigmay = sigmax;


(* ***************************************************************** *)
(* Numerical Control Parameters                                      *)
(* ***************************************************************** *)
(*
Parameters for numerical and output control. 
*)


(* --- solution 
   tol     .... fractional accuracy tolerance of matched solution 
   ssample .... list of s values in the lattice period s = [0,lperiod] 
                  to calculate error tolerance 
*)
tol     = 10^(-6);
ssample = lperiod*Table[i,{i,0,100}]/100;


(* --- Set up initial conditions for principal orbits. 
       These apply to both the seed iteration and the general iteration. 

   si .... initial s coordinate s_i to apply initial conditions 

   cxi  .... c_x(s_i)
   cxpi .... d c_x(s)/ds |_{s=s_i}

   etc.  
*)
si   = 0;
 
cxi  = 1;  cxpi = 0;

sxi  = 0;  sxpi = 1;

cyi  = 1;  cypi = 0; 

syi  = 0;  sypi = 1;


(* ---- Numerical control parameters.  

   Accuracies and precisions are specified as x => 10^(-x)

   For numerical integration of principal particle orbits:
   ndag     .... numerical differential equations, accuracy goal 
   ndpg     .... numerical differential equations, precision goal 
   ndmethod .... numerical method specification:
                   Automatic, ExplicitRungeKutta, 
                   {"SymplecticPartitionedRungeKutta",
                    "DifferenceOrder"   -> Automatic,
                    "PositionVariables" -> {x[s]} 
                   } 
     Method comments:
       - Orbits are only integrated for one lattice period which, for low 
         accuracy results, makes the choice of method less critical.  
       - Automatic: Default method appear to be fast and switches between 
         several methods and orders as dictated by accuracy needs. 
       - ExplicitRungaKutta: Less efficient but removes ambiguity in method 
         properties.  Variable order.  
       - SymplecticPartitionedRungeKutta: RungaKutta method modified to 
         preserve Hamiltonian structure of dynamics.  Slower, but a good choice
         for high accuracy applications. 
  
   For constraint integrals of trial envelope functions:
   niag     .... numerical integrals, accuracy  goal 
   nipg     .... numerical integrals, precision goal 
   nimethod .... numerical method specification:
                   Automatic  

   For root finding to implement Case 0 hybrid solutions:
   rfag     .... root finding, accuracy  goal 
   rfpg     .... root finding, precision goal 
   rfmethod .... numerical method specification:
                   Automatic, Newton, Secant
    Method comments:
      - The settings of tol and the root finding accuracy (rfag and rfpg) WILL 
        interact.  For very high accuracy root finds, care should be taken to 
        set tol for higher accuracy than specified in the root finding to 
        avoid noise issues.  Numerical accuracies of differential equation 
        solves and integrations should also be set consistently.   
      - Two dimensional root finding is carried out with only 
        function evaluations rather than function and Jacobian evaluations.  
        Derivatives must be found by finite differencing.  Logically, in such 
        cases, 2-point starting initial values for the root finding 
        should be given.   
      - Automatic: Default, appears to be a Newton-like method with good 
        performance. 
      - Newton: In Mathematica 5.2 returns a warning with 2-point initial 
        starting values saying that the 2nd point is ignored.  Since the 
        program cannot calculate analytical Jacobian values from the function 
        the root finding is applied to, this means that the root finding 
        program must take extra steps to determine the scale to first finite 
        difference the function.  Hopefully this will be corrected in later 
        versions of Mathematica.   The program appears to determine the needed 
        scale efficiently rendering this (inappropriate) program structure of 
        little practical consequence.  
      - Secant: Appears to employ a Secant like multi-dimensional 
        generalization of the standard 1d Secant method.  The Secant 
        method may preform better than the Newton method when 
        there is numerical noise in the root finding functions.  


   General Comments:
     - Original values of numerical parameters distributed in this file are 
       set for reasonably fast running and to be consistent with the specified 
       fractional accuracy tol.   
     - If higher accuracy (smaller tol values) are desired, numerical 
       parameters and methods must be set consistently and solutions tested 
       to verify accuracies.   
     - Generally set AccuracyGoal variables (xxag) to several digits less 
       than the machine working precision to deemphasize absolute accuracy 
       measures and use relative precisions.  Setting to Infinity can cause 
       problems though.  
     - Generally set PrecisionGoal variables (xxpg) to values corresponding 
       to MORE precision than the specified tol.  Some guidance:  
         ndpg  .... particle orbits, set most accurate 
         nipg  .... integrals of envelopes, set a little less accurate than 
                    orbits. 
         rfpg  .... used only for SolCase = 0 for root finding.  Set least 
                    accurate.  
*) 
ndag = wp - 1;
ndpg = 9;
ndmethod = Automatic;

niag = wp - 2;
nipg = 8;
nimethod = Automatic;

rfag = wp - 4;
rfpg = 4;
rfmethod = Automatic;

(* --- debugging printouts and plots *)
IterationPrint = False;      (* Set True or False *)
IterationPlot  = False;      (* Set True or False *)

(* --- output control *)
ndigits = 5;                         (* Number significant figures for various 
                                         output quantities *)
$DefaultFont = {"Times-Roman",14};   (* Font for default labels *)
plotwidth    = 500;                  (* plot width in notebook  *)
df = $DisplayFunction;               (* plot output location *)

(* **************************************************************** *)
(* Name Notebook and Start Timing                                   *)
(* **************************************************************** *)
(* --- Name the notebook input, the save command can only be read in once *)
If[$Notebooks,
  MatchEnvSolve = SelectedNotebook[ ];
  If[Not[ValueQ[nbsave]],NotebookSave[MatchEnvSolve,"MatchEnvSolve"];
                         nbsave=False
    ]
  ];

(* --- start timing to measure cpu time in seconds *)
timestart = TimeUsed[];

 
(* **************************************************************** *)
(* Output Header                                                    *)
(* **************************************************************** *)
 
StylePrint["Matched Envelope Solution -- IM Method","Subtitle"];
rundate = Date[];
StylePrint[ToString[Part[rundate,2]]<>"-"<>ToString[Part[rundate,3]]<>
           "-"<>ToString[Part[rundate,1]]<>"   by "<>ToString[$UserName]<>
           " on "<>ToString[$MachineName],"Subsubtitle"
          ];

(* ***************************************************************** *)
(* Define Applied Focusing Lattice                                   *)
(* ***************************************************************** *)
(*
Read in functions to set up lattice.  This script will define 
lattice focusing functions and parameters associated with the 
classes of piecewise constant kappa functions considered.   


  d  ....  solenoid drift [meters]
  d1 ....  doublet quadrupole drift 1 [meters] 
  d2 ....  doublet quadrupole drift 2 [meters]

  kappax[s] ... lattice x-plane focusing function [meters^-2]
  kappay[s] ... lattice y-plane focusing function [meters^-2]

  brkpts .... list of transition points within the first lattice period 

  s = [0,lperiod] in coordinate system setup to define the lattice 
*)

(* --- define lattice *) 
<< im_lattice.m 


(* ***************************************************************** *)
(* Setup Utilities                                                   *)
(* ***************************************************************** *)
(*
Read in utility functions needed for the IM method 
*)
<< im_utilities.m


(* ***************************************************************** *)
(* Partial Error Checks                                              *)
(* ***************************************************************** *)

(* --- LatticeType *)
If[ !(LatticeType === Continuous || LatticeType === Solenoid || 
    LatticeType === Quadrupole), 
    Print["Error: LatticeType = " <> LatticeType <> " not defined"]; 
    Abort[]
  ];

(* --- SolCase *)
If[ !(SolCase === 0 || SolCase === 1 || SolCase === 2), 
    Print["Error: SolCase = " <> SolCase <> " not defined"]; 
    Abort[]
  ]; 

(* --- HybridCase *)
If[ SolCase === 0 && !(HybridCase === 1 || HybridCase === 2), 
    Print["Error: HybridCase = " <> HybridCase <> " not defined"]; 
    Abort[]
  ]; 


(* --- Undpressed phase advances *) 
If[ sigma0x > Pi,
    Print[Error: Program not setup to analyze sigma0x > Pi"];
    Abort[] 
  ];
If[ sigma0y > Pi,
    Print[Error: Program not setup to analyze sigma0y > Pi"];
    Abort[] 
  ];
If[ sigma0x != sigma0y,
    Print["Error: Lattice is setup only for sigma0x = sigma0y"];
    Abort[] 
  ];

(* --- Depressed phase advances *)
If[ (SolCase === 1 || SolCase === 2) && sigmax > sigma0x, 
    Print["Error: Parameter input: sigmax > sigma0x with SolCase = 1 or 2"];
    Abort[] 
  ];
If[ (SolCase === 1 || SolCase === 2) && sigmay > sigma0y, 
    Print["Error: Parameter input: sigmay > sigma0y with SolCase = 1 or 2"];
    Abort[] 
  ];

(* --- Test for incompatibility of SolCase = 2 with parameter choices *)
If[ SolCase === 2, 
    If[ emitx != emity, 
        Print["Error: emitx = emity needed for SolCase = 2 program version"]; 
        Abort[] 
      ];
    If[ sigmax != sigmay, 
        Print["Error: sigmax = sigmay needed for SolCase = 2 program version"];
        Abort[] 
      ]
  ]; 


(* --- Test for incompatibility of SolCase = 1 and Q = 0 simultaneously. *)
If[ SolCase === 1 && Q === 0, 
    Print["Error: Program not setup for SolCase = 1 and Q = 0."];
    Print["  Emittances arbitrary when Q = 0."]; 
    Print["  Try SolCase = 2 with emitx and emity specified"]'
    Print["  and sigmax = sigma0x, sigmay = sigma0y."]; 
    Abort[]
  ]; 

(* --- Test for full beam depression in either plane which is incompatible 
       with this version of the IM method *)
If[ SolCase === 0 && (emitx === 0 || emity === 0), 
    Print["Error: Program not setup for full space-charge depression."];
    Print["  SolCase = 0 with emitx = 0 or emity = 0"];  
    Abort[]
  ]; 
If[ SolCase === 1 && (sigmax === 0 || sigmay === 0), 
    Print["Error: Program not setup for full space-charge depression."];
    Print["  SolCase = 1 with sigmax = 0 or sigmay = 0"];  
    Abort[]
  ]; 
If[ SolCase === 2 && (emitx  === 0 || emity  === 0 || 
                      sigmax === 0 || sigmay === 0), 
    Print["Error: Program not setup for full space-charge depression."];
    Print["  SolCase = 2 with one or more of emitx, emity, sigmax, sigmay"];
    Print["  zero."];  
    Abort[]
  ]; 




(* ***************************************************************** *)
(* Input Functions to Calculate Matched Envelope to Tolerance        *)
(* ***************************************************************** *)

(* --- read in functions to construct continuous limit envelopes used 
       in forming a seed iteration *)
<< im_cont.m

(* --- read in functions to generate seed iteration *) 
<< im_seed.m 

(* --- read in functions for general IM method iterations and generation 
       of matched envelope solutions to tolerance  *)
<< im_iterate.m 


(* --- construct matched envelope solution using IM method *)
{iterations, tolachieved} = Match[];


(* --- calculate envelope angles from matched envelope functions  
   rxp[s] .... r_x'(s) defined on s = [0,lperiod]
   ryp[s] .... r_y'(s) defined on s = [0,lperiod]
*)
rxp[s_] := rx'[s];
ryp[s_] := ry'[s]; 


(* --- stop timing, so processor time in seconds to generate 
       solution is counted *)
timestop = TimeUsed[];
time     = timestop - timestart;


(* ***************************************************************** *)
(* Diagnostic Output                                                 *)
(* ***************************************************************** *)

(* ---- execute diagnostic script *)

<< im_diag.m 




==> im_utilities.m <==
(*
im_utilities.m
 
Utilities used in the IM method.  The lattice should be setup before functions 
contained are defined.     
 
Steve Lund and Sven Chilton
Lawrence Berkeley National Lab
Jan, 2006
 
Contact:
Steven M. Lund
Lawrence Berkeley National Lab
BLDG 47R0112
1 Cyclotron Road
Berkeley,CA 94720-8201
 
smlund@lbl.gov
(510) 486-6936
*)

 
(*
Bar[] 
Period average function taken over the lattice period 

Note that breakpoints are put in the integration range since 
averages will sometimes be taken of quantities with discontinuities 
and this will help ensure accuracy.  Also, quantities averaged 
with bar must be input using s as the function argument, e.g., 
Bar[ rx[s] ], etc.    
*)
Bar[f_] :=  
  NIntegrate[f, Evaluate[Flatten[{s,si,brkpts,si+lperiod},1]],
    Method        -> nimethod, 
    AccuracyGoal  -> niag,
    PrecisionGoal -> nipg,
    MaxRecursion  -> 15
            ]/lperiod;

(*
HillSolve[] 
Function to solve Hill's equation with input kappa[s] focusing function

  x''(s) + kappa(s)*x(s) = 0 
  x(s=s_i)  = x_i    initial coordinate 
  x'(s=s_i) = x'_i   initial angle 

Inputs:
   
  kappa[s]  .... focusing function kappa(s) that must be defined from
                   s = si to s = sf  [m^-2]
  si        .... initial axial coordinate s = s_i  
  sf        .... final axial coordinate s = s_f 
  xi        .... initial coordinate x_i [m]
  xpi       .... initial angle x'_i [rad] 

Output:

Interpolating functions for:

  x[s]  .... x(s)  on interval s = [s_i,s_f] [m]
  xp[s] .... x'(s) on interval s = [s_i,s_f] [rad]
  
Useage:

  HillSolve[kappa[#],si,sf,xi,xpi] 
  for a defined function kappa[s] and numerical si,sf,xi,xpi

*)

HillSolve[kappa_,si_?NumericQ,sf_?NumericQ,xi_?NumericQ,xpi_?NumericQ] :=  
Module[{k},
  (* --- make sure that the focusing k is expressed in terms of s *)
  k = Function[s,kappa]; 
  (* --- solve differential equation *)
  NDSolve[
    {xp[s] == x'[s],
     xp'[s] + k[s]*x[s] == 0,
     x[si] == xi, xp[si] == xpi
    }, 
    {x,xp}, {s,si,brkpts,sf},
    MaxSteps      -> 10^6,
    Method        -> ndmethod, 
    AccuracyGoal  -> ndag, 
    PrecisionGoal -> ndpg
         ]
      ];


